Multi-Read Out Data Simulator

We present a data simulation package designed to create a series of simulated data samples for a detector with non-destructive sampling capability. The original intent of this software was to provide a method for generating simulated images for the Next Generation Space Telescope, but it is general enough to apply to almost any non-destructive detector or instrument. MultiDataSim can be used to generate "practice" sampling strategies for an instrument or field-of-view, and thus can be used to identify optimal observation strategies.

==> cosmic.cc <==
/**********
   cosmic.cc

   C Code file containing routines to generate simulated cosmic ray hits
   on detector.  The entry point for these routines is cosmic:

   cosmic(detector_array, array_xsize, array_ysize, length)
       
   detector_array[array_ysize][array_xsize] is a 2-dimensional array to which
            the cosmic rays will be added.
   array_xsize, array_ysize are the dimensions of the detector_array
   length is the number of seconds over which cosmic rays are to be added.

   ASSUMPTIONS:
   1.  All CR's liberate 100 (+/- 10) electrons per 0.1 micron travel.  10% 
       of the cosmic rays are He nuclei, and thus have 4x the effect.

   2.  The plane of the detector (+/- some extra) is blocked by a shield.

   3.  The CR sheild stops 100% of CRs, regardless of energy.

   4.  A CR event in the detector has no lasting effect.

   **********/


#include <sys/types.h>
#include <time.h>
#include <math.h>
#include <stdlib.h>
#include <nr.h>
#include "pixel.h"
#include "cosmic.h"

extern long idnum;

/***
  Global constants
***/
const float deg2rad = 3.14159265/ 180.;  /* Number of radians per degree */

/*****
  cosmic
  
  Routine to deliver simulated Cosmic ray hits on the detector.  

  Written by: Joel D. Offenberg, Raytheon ITSS

  INPUTS:
  int **image:  2-dimensional array containing image to which cosmic rays
                are to be added.  
  int xs, ys:   Size of the image, in pixels, to which the cosmic rays are to
                be added.
  float time:   Number of seconds of integration for the image.
  float shieldcover    Cutoff angle (in degrees) due to shield
                       assume shield is perfect 

  OUTPUTS:
  The image array is updated.
  Function returns a "1" upon success.

  *****/

extern int VERBOSE;

int cosmic(float **image, int xs, int ys, float time, float shieldcover, float rate, char mask, PIXEL P) {

  float edl = 100.;        /* # electrons liberated per micron travel of H */

  float n_rays;              /* # cosmic rays on detector */
  int i,j,k,m,p,q;                     
  float xpos, ypos, zpos;     /* position of cosmic ray hit on detector */
  float theta, cosphi,sinphi; /* direction angles (and cosine thereof) of 
				 cosmic ray velocity */
  float pathlength;          /* Total path length through detector */
  int npath;                  /* number of micron steps needed to pass 
				 through detector */
  float dpath;               /* Number of microns per step.  In theory,
				 this is 1 by definition, except for the last
				 step, but instead we seem to be assuming 
				 even not-quite-micron steps.  */
  float depath;              /* Number of electrons liberated per step. */
  float dx, dy, dz;          /* Amount of motion per step */
  float charge;  
  int NHe = 0;

  n_rays = xs * P.x * 1e-4 * ys * P.y * 1e-4 * rate * time;

  n_rays = poidev(n_rays, &idnum);    /* Add poisson statistics.  */
  if (n_rays < 0) { n_rays = 0; }   /* Correct for negative number */

  for (i=0; i<n_rays; i++) {

    /* Generate random numbers between 0..xs-1 and 0..ys-1. */
    xpos = ran1(&idnum) * (float) xs;
    ypos = ran1(&idnum)* (float) ys;
    zpos = 0.0;
    
    theta = ran1(&idnum)*2*3.141592653;

    sinphi = sqrt(ran1(&idnum));
    cosphi = sqrt(1.0 - sinphi*sinphi);

    if (asin(sinphi)/deg2rad > shieldcover) {

    /* 10% of the time, the CR will be a He nucleus, with 4 times the effect */
    charge = ( ran1(&idnum) > 0.9) ? 2. : 1.;  
    if (charge == 2.) {NHe++;}

    depath = 100.;
    dpath = 0.1;

    dx = cos(theta) * dpath * sinphi;    /* x element per step */
    dy = sin(theta) * dpath * sinphi;    /* y element per step */
    dz = dpath * cosphi;                 /* z element per step */

    /* Compute position of cosmic ray at each step and add appropriate 
       signal to detector array.  Stop when outside the detector. */

    for (zpos = 0.0; (zpos <= P.z) && (xpos>=0) && (ypos>=0) && (xpos<xs) && (ypos<ys); zpos += dz) 
    {
      if (mask == 1) {
	// Add cosmic ray area-of-effect mask.  The values are based on 
	// Bernie Rauscher's cosmic ray measurements.  
	int xxpp,yypp;
	float crmask[3][3] = {{1.06e-3,1.66e-2,1.06e-3},
			      {1.66e-2,1.00,1.66e-2},
			      {1.06e-3,1.66e-2,1.06e-3}};
	float crcont = depath*(charge*charge);

	for (xxpp=0; xxpp<=2; xxpp++) {
	  for (yypp=0; yypp<=2; yypp++) {
	    if ((xxpp+xpos-1 >= 0) && (yypp + ypos-1 >= 0) && 
		(xxpp+xpos-1 < xs) && (yypp + ypos-1 < ys)) {
	      image[(int) xpos + xxpp-1][(int) ypos+yypp-1] += poidev(crcont, &idnum) * crmask[xxpp][yypp];
	    }
	  }
	} 
      } 
      else 
      {
	image[(int) xpos][(int) ypos] += poidev(depath*(charge*charge), &idnum);
      }
      xpos += dx/P.x;
      ypos += dy/P.y;
    }

    /* If the CR hits the bottom of the detector the odds are it won't hit it
       on an even increment in the steps above.  Thus, add an extra term for 
       the last little bit.  The CR-area PSF is not applied here, since this
       is just a little bit at the end.  [It probably should be, but we'll
       live for now.]
    */
    if ((xpos>=0) && (ypos>=0) && (xpos<xs) && (ypos<ys)) {
      image[(int) xpos][(int) ypos] += 
	poidev(depath*(charge*charge)*(P.z-zpos+dz)/dz, &idnum);
    }
    }
  }
  

  
  if (VERBOSE) printf("\t%d CRs, %d He\n",(int) n_rays, NHe);

  /* DONE */
  return 1;
  
}



==> cosmic.h <==
/***
  cosmic.h

  C Header file containing declarations for routines in cosmic.c.

  See cosmic.c for more information.

  ***/

int cosmic(float **image, int xs, int ys, float time, float shieldcover, float crrate, char mask,PIXEL P);


void cosmicstep(float xpos, float ypos, float zpos, float xc, float yc,
		float depath, float subarray[400][400]);


float poisson(float x);






==> detectorimage.cc <==
/*****
  detectorimage.c

  C code files for the DetectorImage class.  See detectorimage.h.

  Written by Joel D. Offenberg, Raytheon ITSS
  *****/


#include <stdio.h>
#include <string.h>
#include <math.h>
#include <nr.h>
#include "fitsio.h"
#include "pixel.h"
#include "string2num.h"
#include "fits.h"
#include "detectorimage.h"
#include "cosmic.h"

extern long idnum;

/** Constructors **/

DetectorImage::DetectorImage(int naxis1, int naxis2) {
  int j,i;

  image = new (float*)[naxis1];
  for (j=0; j<naxis1; j++) {
    image[j] = new float[naxis2];
    for (i=0; i<naxis2; image[j][i++] = 0.0);
  }

  axis1 = naxis1;
  axis2 = naxis2;
  exptime = 1000.;
}


DetectorImage::DetectorImage(float *buffer, int naxis1, int naxis2, float exp) {
  int i,j;
  long count=0;

  image = new (float*)[naxis1];
  for (j=0; j<naxis1; j++) {
    image[j] = new float[naxis2];
    for (i=0; i<naxis2; image[j][i++] = buffer[count++]);
  }
    
  axis1 = naxis1;
  axis2 = naxis2;
  exptime = exp;
}

DetectorImage::DetectorImage(DetectorImage *A) {
  float *buffer;
  int i,j;
  long count=0;

  image = new (float*)[A->Axis1()];
  for (j=0; j<A->Axis1(); j++) {
    image[j] = new float[A->Axis2()];
    for (i=0; i<A->Axis2(); i++) {
      image[j][i] = A->image[j][i];
    }
  }
    
  axis1 = A->Axis1();
  axis2 = A->Axis2();
  exptime = A->exposure();
}  

DetectorImage::DetectorImage(char *filename) {
  float *buffer;
  long naxis[2], count=0;
  int i,j;
  char *saveexp;

  if ( (saveexp = readheader(filename,"EXPOSURE")) == NULL) {
    if ((saveexp = readheader(filename,"EXPTIME")) == NULL) {
      exptime = 1.0;
    } else {
      saveexp = strchr(saveexp,'=');
      exptime = string2num(saveexp);
    } 
  } else {
    saveexp = strchr(saveexp,'=');
    exptime = string2num(saveexp);
  }

  if ((saveexp = readheader(filename,"DELTATIM")) != NULL) {
    saveexp = strchr(saveexp,'=');
    deltatime = string2num(saveexp);
  } else deltatime = 1.0;
  buffer = readimage(filename, naxis);
  image = new (float*)[naxis[0]];
  for (j=0; j<naxis[0]; j++) {
    image[j] = new float[naxis[1]];
    for (i=0; i<naxis[1]; image[j][i++] = buffer[count++]);
  }
    
  axis1 = naxis[0];
  axis2 = naxis[1];

  delete buffer;
}


DetectorImage::DetectorImage(char *filename, long startrow, long startcol, long numrow, long numcol) {
  float *buffer;
  long naxis[2], count=0;
  int i,j;
  char *saveexp;

  if ( (saveexp = readheader(filename,"EXPOSURE")) == NULL) {
    if ((saveexp = readheader(filename,"EXPTIME")) == NULL) {
      exptime = 1.0;
    } else {
      saveexp = strchr(saveexp,'=');
      exptime = string2num(saveexp);
    } 
  } else {
    saveexp = strchr(saveexp,'=');
    exptime = string2num(saveexp);
  }

  if ((saveexp = readheader(filename,"DELTATIM")) != NULL) {
    saveexp = strchr(saveexp,'=');
    deltatime = string2num(saveexp);
  } else deltatime = 1.0;
  buffer = readsubimage(filename, naxis, startrow, startcol, numrow, numcol);
  image = new (float*)[naxis[0]];
  for (j=0; j<naxis[0]; j++) {
    image[j] = new float[naxis[1]];
    for (i=0; i<naxis[1]; image[j][i++] = buffer[count++]);
  }
    
  axis1 = naxis[0];
  axis2 = naxis[1];

  delete buffer;
}
    

/*** Destructor ****/
DetectorImage::~DetectorImage() {
  int i;

  for (i=0; i<this->Axis1(); i++) {
    delete image[i];
  }

  delete image;
};



/*** Buffer ***/
/* Returns a pointer to a single buffer which contains the entire image in
   one long stretch instead of the standard 2-D array that the ``image'' 
   contains.
*/

float* DetectorImage::Buffer() {
  float *result;
  int j;

  result = new float[axis1*axis2];

  for (j=0; j<axis1; j++) { 
    memcpy( (result+j*axis2), image[j], axis2*sizeof(float));
  }

  return result;
}


/*** plus_equals ***/
/*
  Performs the += operation on two DetectorImages or a detector image 
  plus an offset.  I did it this way (instead of overloading the += operator)
  because it removed an ambiguity when dealing with a pointer to a 
  DetectorImage.
*/
void DetectorImage::plus_equals(DetectorImage a) {
 
  int i,j;

  if ((a.Axis1() != this->Axis1()) || (a.Axis2() != this->Axis2())) {
    printf("\n These images are not the same size!");
    return;
  }
  
  for (i=0; i<this->Axis1(); i++) {
    for (j=0; j<this->Axis2(); j++) {
      this->image[i][j] += a.image[i][j];
    }
  }
  exptime += a.exposure();
}


void DetectorImage::plus_equals(DetectorImage *a) {
 
  int i,j;


  if ((a->Axis1() != this->Axis1()) || (a->Axis2() != this->Axis2())) {
    printf("\n These images are not the same size!");
    return;
  }
  

  for (i=0; i<this->Axis1(); i++) {
    for (j=0; j<this->Axis2(); j++) {
      this->image[i][j] = this->image[i][j] + a->image[i][j];
    }
  }
  exptime += a->exposure();
}

void DetectorImage::plus_equals(float offset)
{
  int i,j;

  for (i=0; i<this->Axis1(); i++) {
    for (j=0; j<this->Axis2(); j++) {
      this->image[i][j] += offset;
    }
  }
}

/**** DetectorImage::roundoff ****/
/* Rounds off image data to the nearest n-th integer */

void DetectorImage::roundoff(float n) {
  
  int i,j;

  for (i=0; i<this->Axis1(); i++) {
    for (j=0; j<this->Axis2(); j++) {
      image[i][j] = (image[i][j] > 65535.) ? 65535. : (float) ( (int) image[i][j]/n) * n;
    }
  }
}

/**** DetectorImage::write ****/
/* Saves the image to disk as a FITS file. */

void DetectorImage::write(char *filename) {
  long naxis[2];
  float *buffer;
  
  buffer = this->Buffer();
  naxis[0] = this->Axis1();
  naxis[1] = this->Axis2();
  
  writeimage(buffer, this->exposure(), filename, naxis);
  delete buffer;
  
  return;
}

/**** DetectorImage::write_int ****/
/* Saves the image to disk as an INTEGER FITS file. */

void DetectorImage::write_int(char *filename) {
  long naxis[2];
  float *buffer;
  
  buffer = this->Buffer();
  naxis[0] = this->Axis1();
  naxis[1] = this->Axis2();
  
  writeimage_int(buffer, this->exposure(), filename, naxis);
  delete buffer;
  
  return;
}

/**** divide_equals ****/
/* A routine to divide the image (and exposure time) by a scalar constant. */

void DetectorImage::divide_equals(float c) {
  int i,j;

  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      image[i][j] /= c;
    }
  }
  
  exptime /= c;
}

/**** times_equals ****/
/* A routine to multiply the image (and exposure time) by a scalar constant. */

void DetectorImage::times_equals(float c) {
  int i,j;

  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      image[i][j] *= c;
    }
  }
  
  exptime *= c;
}

/**** times_equals ****/
/* A routine to multiply the image by another image. */

void DetectorImage::times_equals(DetectorImage *A) {
  int i,j;

  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      image[i][j] *= A->getval(i,j);
    }
  }
}


/**** scale_to_exptime ****/
/* A routine to scale the image and exposure time to the specified number
   of seconds of exposure time.  Basically, this uses divide_equals to 
   do the division, but it calculates the factor based on the existing 
   exposure time rather than making the user do it.

   */

void DetectorImage::scale_to_exptime(float t) {
  
  t = this->exposure() / t;
  
  this->divide_equals(t);
}

DetectorImage *emptyimage;

/**** add_cosmicrays(float time, float shieldcover, float rate) ****/
/* Routine to add cosmic rays to the image.  Asks the user to supply the
   number of seconds of integration for the cosmic rays.  Ultimately,
   the proper routine will be add_cosmicrays(), which will extract the 
   current exposure time and use that to calculate the number of CRs.
   */

void DetectorImage::add_cosmicrays(float time, float shieldcover, float crrate, char mask, PIXEL P) {
  
  float **crimage;
  int i,j;
  float tmp;

  /* Initialize CRImage */
  crimage = new (float *)[this->Axis1()];
  for (j=0; j<this->Axis1(); j++) {
    crimage[j] = new (float)[this->Axis2()];
    for (i=0; i<this->Axis2(); i++) {
      crimage[j][i] = 0.0;
    }
  }

  
  /* Compute cosmic rays.  We'll need to tweak some of the instrumental
     parameters for cosmic(); see cosmic.c.
     */

  cosmic(crimage, this->Axis1(), this->Axis2(), time, shieldcover,crrate, mask, P);

  for (i=0; i<this->Axis1(); i++) {
    for (j=0; j<this->Axis2(); j++) {
      image[i][j] += crimage[i][j];
      emptyimage->setval(i,j, emptyimage->getval(i,j)+crimage[i][j]);
    }
  }
  
  for (j=0; j<this->Axis1(); j++) {
    delete crimage[j];
  }
  delete crimage;
}


/*** counting_statistics ***/
/* Takes "ideal" image and generates a version based on Poisson counting 
   statistics. */

void DetectorImage::counting_statistics() {
  int i,j;
  
  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      image[i][j] =  poidev(image[i][j], &idnum);
    }
  }
}

/*** readnoise ***/
/* Takes "ideal" image and generates a version based on Gaussian distribution
   statistics. */

void DetectorImage::readnoise(float variance) {
  int i,j;
  float tmp;

  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      image[i][j] += (float) ((int)gasdev(&idnum) * variance);
    }
  }
}

/*** zero_out ***/
/* Simple routine to erase an image.  Also sets exptime to zero. */

void DetectorImage::zero_out() {
  int i;
  int j;

  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      image[i][j] = 0.;
    }
  }
  
  exptime = 0.0;
}

/*
  DetectorImage:ceiling

  Limit value at a top value (i.e. saturation limit).
*/

void DetectorImage::ceiling(float c) {
  int i,j;
  
  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      if (image[i][j] >= c) {
	image[i][j] = c;
      }
    }
  }
}

void DetectorImage::test_for_infinity(char *message) {
  int i,j;

  for (i=0; i<Axis1(); i++) {
    for (j=0; j<Axis2(); j++) {
      if (fabs(image[i][j] > 1e+20)) {
	printf("%s \n",message);

	//Short-circuit out of loop if one is found
	i = Axis1();
	j = Axis1();
      }
      
    }
  }
}


==> detectorimage.h <==
/******
  detectorimage.h

  File containing the class definitions for the DetectorImage class.

  Written by Joel D. Offenberg, Raytheon ITSS

  *****/

#ifndef DETECTOR_IMAGE_H
#define DETECTOR_IMAGE_H

#include "pixel.h"

class DetectorImage 
{
private:
  float **image;
  long axis1;
  long axis2;
  float exptime;
  float deltatime;
public:
  DetectorImage(int, int);  
  DetectorImage(float *, int, int, float);
  DetectorImage(DetectorImage* );
  DetectorImage(char *filename);
  DetectorImage(char *filename, long startrow, long startcol, long numrow, long numcol);
  ~DetectorImage();

  void zero_out();
  
  void setval(int i, int j, float value) { image[i][j] = value; }
  float getval(int i, int j) { return image[i][j]; }

  float *Buffer();
  long Axis1() { return axis1; }
  long Axis2() { return axis2; }
  float exposure() { return exptime; }
  void set_exposure(float exp) { exptime = exp; }
  float get_deltatime() {return deltatime;}
  void scale_to_exptime(float t);
  void counting_statistics();
  void readnoise(float);
  void roundoff(float);
  void roundoff() { this->roundoff(1.); }

  void write(char *filename);
  void write_int(char *filename);
  void plus_equals(DetectorImage);
  void plus_equals(DetectorImage *);
  void plus_equals(float);
  void divide_equals(float c);
  void times_equals(float c);
  void times_equals(DetectorImage *A);
  void times_equals(DetectorImage A) {times_equals(&A);};
  void ceiling(float c);

  void add_cosmicrays() { add_cosmicrays(exposure()); }
  void add_cosmicrays(float time) {add_cosmicrays(time, 1.0);}
  void add_cosmicrays(float time, float shieldcover) {add_cosmicrays(time,shieldcover,4.);}
  void add_cosmicrays(float time, float shieldcover, float crrate) {add_cosmicrays(time,shieldcover,crrate,0);}
  void add_cosmicrays(float time, float shieldcover, float crrate, char mask) {add_cosmicrays(time, shieldcover,crrate,mask,*(new PIXEL()));}
  void add_cosmicrays(float time, float shieldcover, float crrate, char mask, PIXEL P);

  void test_for_infinity(char *message);
};

#endif


==> fits.cc <==
/****
  FITS.C

  2 routines to read in and write out FITS files.  Relies on the CFITSIO 
  library.  

  *************
  * READIMAGE *
  *************

float* readimage(char *filename, long naxes[2]) 
  INPUT : filename --- the name of the file to be read in.
  OUTPUT: naxes --- the 2-element vector gets the values of (naxis1,naxis2) 
          function returns the address of a block of memory with the buffer
                   saved.
		   
		   
  EXAMPLE:   
  main() {
   long naxes[2];
   float *buffer;
   buffer = readimage("Testfile.fits",naxes);
   delete buffer;
  }

  Written by: Joel D. Offenberg    Raytheon ITSS
              Partly stolen from the work of   William D. Pence
	                                       HEASARC, NASA/GSFC

  *****/
#include <stdio.h>
#include <string.h>
#include "fitsio.h"
#include "detectorimage.h"

float* readimage(char *filename, long naxes[2])
     
    /************************************************************************/
    /* Read a FITS image and determine the minimum and maximum pixel values */
    /************************************************************************/
{
    fitsfile *fptr;       /* pointer to the FITS file, defined in fitsio.h */
    int status,  nfound, anynull;
    //long naxes[2], fpixel, nbuffer, npixels, ii;
    long fpixel, nbuffer, npixels, ii;
    float datamin, datamax, nullval;
    static float *buffer;
    int i, j;

    status = 0;

    if ( fits_open_file(&fptr, filename, READONLY, &status) )
         printf("\n !! Error reading file %s %d",filename,status);

    /* read the NAXIS1 and NAXIS2 keyword to get image size */
    if ( fits_read_keys_lng(fptr, "NAXIS", 1, 2, naxes, &nfound, &status) )
         printf("\n !! Error reading file %s",filename);

    npixels  = naxes[0] * naxes[1];
    fpixel   = 1;
    nullval  = 0;                /* don't check for null values in the image */
    datamin  = 1.0E30;
    datamax  = -1.0E30;

    buffer = new float[npixels];

    while (npixels > 0) 
    {
      nbuffer = npixels;

      /* Note that even though the FITS images contains unsigned integer */
      /* pixel values (or more accurately, signed integer pixels with    */
      /* a bias of 32768),  this routine is reading the values into a    */
      /* float array.   Cfitsio automatically performs the datatype      */
      /* conversion in cases like this.                                  */

      if ( fits_read_img(fptr, TFLOAT, fpixel, nbuffer, &nullval,
                  buffer, &anynull, &status) )
	printf("\n !! ERROR");

      for (ii = 0; ii < nbuffer; ii++)  {
        if ( buffer[ii] < datamin )
            datamin = buffer[ii];

        if ( buffer[ii] > datamax )
            datamax = buffer[ii];
      }
      npixels -= nbuffer;    /* increment remaining number of pixels */
      fpixel  += nbuffer;    /* next pixel to be read in image */
    }

    if ( fits_close_file(fptr, &status) )
	printf("\n !! ERROR %d\n", status);


    return buffer;
}

float* readsubimage(char *filename, long naxes[2], long startrow, long startcol, long numrow, long numcol)
     
    /************************************************************************/
    /* Read a FITS image and determine the minimum and maximum pixel values */
    /************************************************************************/
{
    fitsfile *fptr;       /* pointer to the FITS file, defined in fitsio.h */
    int status,  nfound, anynull;
    //long naxes[2], fpixel, nbuffer, npixels, ii;
    long fpixel, nbuffer, npixels, ii, jj;
    float datamin, datamax, nullval;
    static float *buffer;
    long int i, j;

    status = 0;

    if ( fits_open_file(&fptr, filename, READONLY, &status) )
         printf("\n !! Error reading file %s %d",filename,status);

    /* read the NAXIS1 and NAXIS2 keyword to get image size */
    if ( fits_read_keys_lng(fptr, "NAXIS", 1, 2, naxes, &nfound, &status) )
         printf("\n !! Error reading file %s",filename);

    if (startrow + numrow > naxes[0]) numrow = naxes[0]-startrow;
    if (startcol + numcol > naxes[1]) numcol = naxes[1]-startcol;

    //npixels  = naxes[0] * naxes[1];
    npixels = numrow * numcol;
    fpixel   = naxes[1]*startrow+startcol+1;
    nullval  = 0;                /* don't check for null values in the image */
    datamin  = 1.0E30;
    datamax  = -1.0E30;

    buffer = new float[npixels];
    jj=0;
    while (npixels > 0) 
    {
      nbuffer = numcol;

      /* Note that even though the FITS images contains unsigned integer */
      /* pixel values (or more accurately, signed integer pixels with    */
      /* a bias of 32768),  this routine is reading the values into a    */
      /* float array.   Cfitsio automatically performs the datatype      */
      /* conversion in cases like this.                                  */

      if ( fits_read_img(fptr, TFLOAT, fpixel, nbuffer, &nullval,
                  buffer+numcol*jj, &anynull, &status) )
	printf("\n !! ERROR");

      for (ii=numcol*jj; ii <numcol*jj+ nbuffer; ii++)  {
        if ( buffer[ii] < datamin )
            datamin = buffer[ii];

        if ( buffer[ii] > datamax )
            datamax = buffer[ii];
      }
      npixels -= nbuffer;    /* increment remaining number of pixels */
      fpixel  += naxes[1];    /* next pixel to be read in image */
      jj += 1;
    }

    if ( fits_close_file(fptr, &status) )
	printf("\n !! ERROR %d\n", status);
    
    naxes[0] = numrow;
    naxes[1] = numcol;
    return buffer;
}


int writeimage( float *buffer, float exposure, char *filename, long naxes[2])

    /******************************************************/
    /* Create a FITS primary array containing a 2-D image */
    /******************************************************/
{
    fitsfile *fptr;       /* pointer to the FITS file, defined in fitsio.h */
    int status, ii, jj;
    long  fpixel, nelements;
    unsigned short **array;

    /* initialize FITS image parameters */
    int bitpix   =  FLOAT_IMG; /* 16-bit unsigned short pixel values       */
    long naxis    =   2;  /* 2-dimensional image                            */

    remove(filename);               /* Delete old file if it already exists */

    status = 0;         /* initialize status before calling fitsio routines */

    if (fits_create_file(&fptr, filename, &status)) /* create new FITS file */
      printf("\n !! Error writing file %s",filename);


    /* write the required keywords for the primary array image.     */
    /* Since bitpix = USHORT_IMG, this will cause cfitsio to create */
    /* a FITS image with BITPIX = 16 (signed short integers) with   */
    /* BSCALE = 1.0 and BZERO = 32768.  This is the convention that */
    /* FITS uses to store unsigned integers.  Note that the BSCALE  */
    /* and BZERO keywords will be automatically written by cfitsio  */
    /* in this case.                                                */

    if ( fits_create_img(fptr,  bitpix, naxis, naxes, &status) )
      printf("\n !! Error writing file %s",filename);
  
  array = new (unsigned short*)[naxes[1]];
  for (int j=0; j<naxes[1]; array[j++] = new (unsigned short)[naxes[0]]);
  

    /* initialize the values in the image with a linear ramp function */
    for (jj = 0; jj < naxes[1]; jj++)
    {   for (ii = 0; ii < naxes[0]; ii++)
        {
            array[jj][ii] = ii + jj;
        }
    }


    fpixel = 1;                               /* first pixel to write      */
    nelements = naxes[0] * naxes[1];          /* number of pixels to write */

    /* write the array of unsigned integers to the FITS file */
    if ( fits_write_img(fptr, TFLOAT, fpixel, nelements, buffer, &status) )
      printf("\n !! Error writing file %s",filename);

    /* write another optional keyword to the header */
    /* Note that the ADDRESS of the value is passed in the routine */
    if ( fits_update_key(fptr, TFLOAT, "EXPOSURE", &exposure,
         "Total Exposure Time in seconds", &status) )
      printf("\n !! Error writing file %s",filename);


    if ( fits_close_file(fptr, &status) )                /* close the file */
      printf("\n !! Error writing file %s",filename);

    for (int j=0; j<naxes[1]; delete array[j++]);
    delete array;

    return 1;
}
int writeimage_int( float *buffer, float exposure, char *filename, long naxes[2])

    /******************************************************/
    /* Create a FITS primary array containing a 2-D image */
    /******************************************************/
{
    fitsfile *fptr;       /* pointer to the FITS file, defined in fitsio.h */
    int status, ii, jj;
    long  fpixel, nelements;
    unsigned short **array;

    /* initialize FITS image parameters */
    int bitpix   =  SHORT_IMG; /* 16-bit unsigned short pixel values       */
    long naxis    =   2;  /* 2-dimensional image                            */

    remove(filename);               /* Delete old file if it already exists */

    status = 0;         /* initialize status before calling fitsio routines */

    if (fits_create_file(&fptr, filename, &status)) /* create new FITS file */
      printf("\n !! Error writing file %s",filename);


    /* write the required keywords for the primary array image.     */
    /* Since bitpix = USHORT_IMG, this will cause cfitsio to create */
    /* a FITS image with BITPIX = 16 (signed short integers) with   */
    /* BSCALE = 1.0 and BZERO = 32768.  This is the convention that */
    /* FITS uses to store unsigned integers.  Note that the BSCALE  */
    /* and BZERO keywords will be automatically written by cfitsio  */
    /* in this case.                                                */

    if ( fits_create_img(fptr,  bitpix, naxis, naxes, &status) )
      printf("\n !! Error writing file %s",filename);
  
  array = new (unsigned short*)[naxes[1]];
  for (int j=0; j<naxes[1]; array[j++] = new (unsigned short)[naxes[0]]);
  

    /* initialize the values in the image with a linear ramp function */
    for (jj = 0; jj < naxes[1]; jj++)
    {   for (ii = 0; ii < naxes[0]; ii++)
        {
            array[jj][ii] = ii + jj;
        }
    }


    fpixel = 1;                               /* first pixel to write      */
    nelements = naxes[0] * naxes[1];          /* number of pixels to write */

    /* write the array of unsigned integers to the FITS file */
    if ( fits_write_img(fptr, TFLOAT, fpixel, nelements, buffer, &status) )
      printf("\n !! Error writing file %s",filename);

    /* write another optional keyword to the header */
    /* Note that the ADDRESS of the value is passed in the routine */
    if ( fits_update_key(fptr, TFLOAT, "EXPOSURE", &exposure,
         "Total Exposure Time in seconds", &status) )
      printf("\n !! Error writing file %s",filename);


    if ( fits_close_file(fptr, &status) )                /* close the file */
      printf("\n !! Error writing file %s",filename);

    for (int j=0; j<naxes[1]; delete array[j++]);
    delete array;

    return 1;
}

char * readheader (char *filename, char *keyword )

    /**********************************************************************/
    /* Print out all the header keywords in all extensions of a FITS file */
    /**********************************************************************/
{
    fitsfile *fptr;       /* pointer to the FITS file, defined in fitsio.h */
    int status, nkeys, keypos, hdutype, ii, jj;
    static char card[FLEN_CARD];   /* standard string lengths defined in fitsioc.h */

    status = 0;

    if ( fits_open_file(&fptr, filename, READONLY, &status) ) 
      printf("\n Unable to read file: %s", filename);

    /* attempt to move to next HDU, until we get an EOF error */
    for (ii = 1; !(fits_movabs_hdu(fptr, ii, &hdutype, &status) ); ii++) 
    {
        /* get no. of keywords */
        if (fits_get_hdrpos(fptr, &nkeys, &keypos, &status) )
	  printf("\n Unable to read file: %s", filename);
          
        for (jj = 1; jj <= nkeys; jj++)  {
            if ( fits_read_record(fptr, jj, card, &status) )
	      printf("\n Unable to read file: %s", filename);

	    if (strstr(card, keyword) != NULL) {
	      return card;
	    }
        }
    }

    if (status == END_OF_FILE)   /* status values are defined in fitsioc.h */
        status = 0;              /* got the expected EOF error; reset = 0  */
    else
      printf("\n Unable to read file: %s", filename);   /* got an unexpected error                */

    if ( fits_close_file(fptr, &status) )
      printf("\n Unable to read file: %s", filename);


    return NULL;


}


==> fits.h <==
/****
  FITS.H

  File contining the declarations for the wrapper routines to the CFITSIO 
  library.

  ****/

#ifndef WRAPPER_FITS_H
#define WRAPPER_FITS_H

#include "detectorimage.h"

float* readimage (char *filename, long naxes[2]);
float* readsubimage (char *filename, long naxes[2], long startrow, long startcol, long numrow, long numcol);

int writeimage(float *buffer, float exposure, char *filename, long naxes[2]);
int writeimage_int(float *buffer, float exposure, char *filename, long naxes[2]);
char *readheader(char *filename, char *keyword);

#endif
  


==> numerical.h <==
/****
  numerical.h

  Header file containing prototypes for code taken from Numerical Recipes 
  or similar works.

  Code is in numerical.cpp

  *****/


float poisson(float);

int poisson(int);

float gaussian(float);



==> pixel.h <==
/*****

      PIXEL.H

      This is a simple class to encapsulate several properties of a pixel in
the detector.  At this writing, it is just the size, although we might 
end up encapsulating other properties over time for neatness' sake.

      Written by Joel Offenberg, Raytheon ITSS

******/

#ifndef PIXEL_H
#define PIXEL_H

class PIXEL 
{
 public:
  float x, y, z;
  PIXEL() { x = 27.; y=27.; z=10.; }
  PIXEL(float a,float b,float c) { x = a; y = b; c = z; }
};

#endif


==> string2num.cc <==
/*******
  string2num.c
  
  C Code file containing a routine to convert a string to a number (floating
  point).


  Written by Joel D. Offenberg, Raytheon ITSS
  ******/

#include <string.h>
#include <math.h>

float string2num (char *string)
{
  float res=0.0, place=1.;
  int i, l;
  char dp = 0;

  l = strlen(string);
  for (i=0; i<l; i++) {
    switch (string[i]) {
    case '0':
    case '1':
    case '2':
    case '3':
    case '4':
    case '5':
    case '6':
    case '7':
    case '8':
    case '9':   
      if (dp == 1) {
	place /= 10;
	res += (string[i] - '0') * place;
      }
      else {
	res *= 10.0;
	res += (float) string[i] - '0';
      }
      break;
    case '.':
      dp = 1;
      break;
    case 'e':
    case 'E':
      if (string[i+1] == '-') {
	res /= pow(10.,string2num(string+i+2));
      } else {
	float tmp = 0, tmp2;
	tmp =  string2num(string+i+2);
	tmp2 = pow(10.0,tmp);
	
	res *= pow(10.,string2num(string+i+2));
      }
      i=l;
      break;
    default:
      break;
    }
  }				
  return res;
}



==> string2num.h <==
/******
  string2num.h

  Header file containing function prototype for string2num.c

  *****/

float string2num(char *);

